PatchRD: Detail-Preserving Shape Completion by Learning Patch Retrieval and Deformation

This paper introduces a data-driven shape completion approach that focuses on completing geometric details of missing regions of 3D shapes. We observe that existing generative methods lack the training data and representation capacity to synthesize plausible, fine-grained details with complex geometry and topology. Our key insight is to copy and deform patches from the partial input to complete missing regions. This enables us to preserve the style of local geometric features, even if it drastically differs from the training data. Our fully automatic approach proceeds in two stages. First, we learn to retrieve candidate patches from the input shape. Second, we select and deform some of the retrieved candidates to seamlessly blend them into the complete shape. This method combines the advantages of the two most common completion methods: similarity-based single-instance completion, and completion by learning a shape space. We leverage repeating patterns by retrieving patches from the partial input, and learn global structural priors by using a neural network to guide the retrieval and deformation steps. Experimental results show our approach considerably outperforms baselines across multiple datasets and shape categories. Code and data are available at https://github.com/GitBoSun/PatchRD.

==> MAKEPDF.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex main
bibtex main
pdflatex main
pdflatex main

case "$OSTYPE" in
  darwin*)  open main.pdf ;;
  *)        gopen main.pdf ;;
esac

# rm -f *.aux Sections/*.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
# rm -f *.bbl
# rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fls
rm -f *.fdb*


==> QUICKPDF.sh <==
#!/bin/sh

pdflatex main

case "$OSTYPE" in
  darwin*)  open main.pdf ;;
  *)        gopen main.pdf ;;
esac

